Sparse Gaussian Processes with Spherical Harmonic Features Revisited

We revisit the Gaussian process model with spherical harmonic features and study connections between the associated RKHS, its eigenstructure and deep models. Based on this, we introduce a new class of kernels which correspond to deep models of continuous depth. In our formulation, depth can be estimated as a kernel hyper-parameter by optimizing the evidence lower bound. Further, we introduce sparseness in the eigenbasis by variational learning of the spherical harmonic phases. This enables scaling to larger input dimensions than previously, while also allowing for learning of high frequency variations. We validate our approach on machine learning benchmark datasets.

==> compile.sh <==
lualatex -shell-escape -interaction=nonstopmode main.tex && bibtex main.aux && lualatex -shell-escape -interaction=nonstopmode main.tex && lualatex -shell-escape -interaction=nonstopmode main.tex

